The GOOSE Dataset for Perception in Unstructured Environments

The potential for deploying autonomous systems can be significantly increased by improving the perception and interpretation of the environment. However, the development of deep learning-based techniques for autonomous systems in unstructured outdoor environments poses challenges due to limited data availability for training and testing. To address this gap, we present the German Outdoor and Offroad Dataset (GOOSE), a comprehensive dataset specifically designed for unstructured outdoor environments. The GOOSE dataset incorporates 10 000 labeled pairs of images and point clouds, which are utilized to train a range of state-of-the-art segmentation models on both image and point cloud data. We open source the dataset, along with an ontology for unstructured terrain, as well as dataset standards and guidelines. This initiative aims to establish a common framework, enabling the seamless inclusion of existing datasets and a fast way to enhance the perception capabilities of various robots operating in unstructured environments. The dataset, pre-trained models for offroad perception, and additional documentation can be found at https://goose-dataset.de/.

==> images/semantic_histogram/GOOSE2D_Semantic_Histogram.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a12d6b0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import os.path as osp\n",
    "import glob\n",
    "import pickle\n",
    "import time\n",
    "\n",
    "import imageio\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.io as sio\n",
    "\n",
    "GOOSE_2D_PATH = \"/data/goose2d\"\n",
    "GOOSE_MAPPING_PATH = f\"{os.environ['HOME']}/catkin_ws/src/tas_dev/main/common/goose_launch/scripts/goose_label_mapping.csv\"\n",
    "GOOSE_LABEL_TOTAL = 64\n",
    "GOOSE_N_GROUPS = 12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "46999dc3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# load the GOOSE label mapping\n",
    "\n",
    "goose_idx2name = {}\n",
    "goose_idx2color = {}\n",
    "\n",
    "with open(GOOSE_MAPPING_PATH, \"r\") as goose_map_file:\n",
    "    goose_map_file.readline() # skip header\n",
    "    rows = goose_map_file.readlines()\n",
    "    # Only the first 64 entries include all valid names for the semantic classes.\n",
    "    # The subsequent lines contain invalid names that are mapped to the \n",
    "    # valid class names (e.g. fire_hydrant).\n",
    "    assert(len(rows) >= GOOSE_LABEL_TOTAL)\n",
    "    rows = rows[:GOOSE_LABEL_TOTAL]\n",
    "    for row in rows:\n",
    "        row = row.replace(\"\\n\", \"\")\n",
    "        name, class_id, is_instance, hex_color = row.split(\",\")\n",
    "        \n",
    "        goose_idx2name[int(class_id)] = name\n",
    "        goose_idx2color[int(class_id)] = hex_color"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "14e1024c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_134298/849711342.py:10: DeprecationWarning: Starting with ImageIO v3 the behavior of this function will switch to that of iio.v3.imread. To keep the current behavior (and make this warning disappear) use `import imageio.v2 as imageio` or call `imageio.v2.imread` directly.\n",
      "  label_img = imageio.imread(label_file_path)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "633 label images in 2022-11-11_aying.mat\n",
      "483 label images in 2023-03-03_garching_2.mat\n",
      "330 label images in 2022-08-18_putzbrunn_feldwege.mat\n",
      "173 label images in 2022-11-29_campus_rain_2.mat\n",
      "1164 label images in 2023-01-20_aying_mangfall_2.mat\n",
      "158 label images in 2023-07-03_unibw_campus.mat\n",
      "582 label images in 2022-10-12_solalinden_waldwege.mat\n",
      "560 label images in 2022-12-07_aying_hills.mat\n",
      "627 label images in 2022-08-30_siegertsbrunn_feldwege.mat\n",
      "803 label images in 2022-09-14_garching_uebungsplatz.mat\n",
      "321 label images in 2023-04-20_campus.mat\n",
      "177 label images in 2022-07-07_campus_no_ptp.mat\n",
      "340 label images in 2022-07-27_hoehenkirchner_forst.mat\n",
      "696 label images in 2023-05-15_neubiberg_rain.mat\n",
      "263 label images in 2022-10-14_hohenbrunn_feldwege_waldwege.mat\n",
      "43 label images in 2023-02-13_touareg_neuperlach.mat\n",
      "460 label images in 2023-05-17_neubiberg_sunny.mat\n",
      "31 label images in 2023-01-20_campus_snow.mat\n",
      "338 label images in 2022-09-21_garching_uebungsplatz_2.mat\n",
      "497 label images in 2023-05-24_neubiberg_cloudy.mat\n",
      "192 label images in 2023-04-05_flight_with_tiguan.mat\n",
      "469 label images in 2022-07-22_flight.mat\n",
      "109 label images in 2022-11-04_campus_rain.mat\n",
      "397 label images in 2023-03-02_garching.mat\n",
      "172 label images in 2023-02-23_campus_roads.mat\n"
     ]
    }
   ],
   "source": [
    "# idea: store the semantic data for each scenario in a separate .mat file\n",
    "for scenario_name in os.listdir(osp.join(GOOSE_2D_PATH, \"labels\")):\n",
    "    scenario_dict = {}\n",
    "    label_file_paths = glob.glob(osp.join(GOOSE_2D_PATH, \"labels\", scenario_name, \"*_labelids.png\"))\n",
    "    output_mat_path = osp.join(GOOSE_2D_PATH, 'mat', scenario_name + \".mat\")\n",
    "    \n",
    "    if not osp.exists(output_mat_path):\n",
    "        for label_file_path in label_file_paths:\n",
    "            label_file_name = osp.basename(label_file_path)[:-4] #  remove '.png'\n",
    "            label_img = imageio.imread(label_file_path)\n",
    "            scenario_dict[label_file_name] = label_img\n",
    "\n",
    "        print(f\"{len(scenario_dict.keys())} label images in {scenario_name}.mat\")\n",
    "        \n",
    "        sio.savemat(output_mat_path, scenario_dict, \n",
    "                    long_field_names=True, do_compression=True)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1b90810f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot a the semantic histogram for each scenario\n",
    "mat_file_paths = glob.glob(osp.join(GOOSE_2D_PATH, \"mat\", \"*.mat\"))\n",
    "\n",
    "class_total = np.zeros(GOOSE_LABEL_TOTAL, dtype=np.uint64)\n",
    "\n",
    "for mat_file in mat_file_paths:\n",
    "    scenario_dict = sio.loadmat(mat_file)\n",
    "    \n",
    "    for key in scenario_dict.keys():\n",
    "        if key not in ['__header__', '__version__', '__globals__']:\n",
    "            semantic_data = scenario_dict[key]\n",
    "            counts = np.bincount(semantic_data.flatten(), minlength=GOOSE_LABEL_TOTAL).astype(np.uint64)\n",
    "            class_total += counts\n",
    "            \n",
    "with open(osp.join(GOOSE_2D_PATH, \"goose2d_semantic_histogram.pickle\"), \"wb\") as pickle_file:\n",
    "    pickle.dump(class_total, pickle_file, pickle.HIGHEST_PROTOCOL)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d7cedf34",
   "metadata": {},
   "outputs": [],
   "source": [
    "class_total = None\n",
    "\n",
    "with open(osp.join(GOOSE_2D_PATH, \"goose2d_semantic_histogram.pickle\"), \"rb\") as pickle_file:\n",
    "    class_total = pickle.load(pickle_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2aa0d71c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  13157295,      14592,  480338076,  181699450,   57040078,\n",
       "        252736401,   14319239,     732977,  259766669,      26367,\n",
       "          1401065,   54969539,  193039785,    3277668,    4909304,\n",
       "          5853727, 4169266851, 1338883540,   14256015,    4221049,\n",
       "           840850,  135489794,   59408137, 2424649379, 1037965465,\n",
       "          1473651,     815945, 1187059311,  819679282,   81395118,\n",
       "        222208940,  237932011,    1026469,     248317,    9614830,\n",
       "          2502631,    5914948,    4996109,  498164807,   49324666,\n",
       "          5359920,  447649239,   25457781,   21905707,    3518320,\n",
       "         37224211,   20667658,   20320262,     833207,     144508,\n",
       "       2396839312, 1054642803,    3215427, 2498700158,   18703403,\n",
       "         15353547,         94,    5032645,   12150167,   97357297,\n",
       "             1199,       5953,    1160835,          0], dtype=uint64)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "class_total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "c8422623",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "class_names = list(goose_idx2name.values())\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize =(20, 5))\n",
    "plt.bar(class_names, class_total, color=list(goose_idx2color.values()))\n",
    "ax.grid(color='gray', linestyle='-', linewidth=1, zorder=-1.0)\n",
    "ax.set_axisbelow(True)\n",
    "plt.xticks([name for name in class_names], rotation=45)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "db3ca248",
   "metadata": {},
   "outputs": [],
   "source": [
    "group2ids = {\n",
    "    \"vegetation\" : [17, 30, 16, 59, 51, 5, 50, 18, 52, 27, 62, 28],\n",
    "    \"terrain\" : [23, 3, 24, 31, 2],\n",
    "    \"sky\" : [53],\n",
    "    \"construction\" : [43, 38, 58, 29, 41, 42, 44, 39, 55],\n",
    "    \"vehicle\" : [13, 15, 12, 36, 57, 49, 20, 35, 37, 34],\n",
    "    \"road\" : [7, 22, 9, 26, 11, 21],\n",
    "    \"object\" : [60, 4, 61, 45, 40, 6],\n",
    "    \"void\" : [8, 56, 0],\n",
    "    \"sign\" : [48, 47, 1, 19, 46, 10, 25],\n",
    "    \"human\" : [14, 32],\n",
    "    \"water\" : [54],\n",
    "    \"animal\" : [33]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "24926b03",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# we separate the bar plots into high volume groups, mid volume groups and low volume groups \n",
    "# with a different scale on the y axis. Instead of a subplot for each group, we summarize\n",
    "# each volume in a separate subplot (3 subplots in total)\n",
    "N_HIGH_VOLUME_GROUPS = 3\n",
    "N_MID_VOLUME_GROUPS = 5\n",
    "N_LOW_VOLUME_GROUPS = len(group2ids) - N_HIGH_VOLUME_GROUPS - N_MID_VOLUME_GROUPS\n",
    "\n",
    "EXCLUDED_GROUP_NAMES = ['sky', 'water', 'animal']\n",
    "\n",
    "# determine the width of each volume group (in bars)\n",
    "widths = [ sum([len(group) for group in list(group2ids.values())[:N_HIGH_VOLUME_GROUPS]]),\n",
    "           sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS]]),\n",
    "           sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS:]]) ]\n",
    "width_ratios = [w / sum(widths) for w in widths]\n",
    "\n",
    "fig, axes = plt.subplots(nrows=1, ncols=3, \n",
    "                         figsize=(30, 8),\n",
    "                         gridspec_kw={'width_ratios': width_ratios})\n",
    "\n",
    "# plot in the following order: high volume, mid volume and low volume\n",
    "groups_in_each_volume = [\n",
    "    list(group2ids.keys())[:N_HIGH_VOLUME_GROUPS], \n",
    "    list(group2ids.keys())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS],\n",
    "    list(group2ids.keys())[-N_LOW_VOLUME_GROUPS:]\n",
    "]\n",
    "\n",
    "# calculate the percentage of each volume to the total number of pixels in the GOOSE Dataset\n",
    "volume_totals = [0,0,0] # high, mid, low\n",
    "for idx, volume in enumerate(groups_in_each_volume):\n",
    "    for group in volume:\n",
    "        for semant_class_id in group2ids[group]:\n",
    "            volume_totals[idx] += class_total[semant_class_id]\n",
    "            \n",
    "rounded_volume_totals = [round(v / sum(volume_totals),3) for v in volume_totals]\n",
    "\n",
    "\n",
    "for idx, ax in enumerate(axes):\n",
    "    group_names = groups_in_each_volume[idx]\n",
    "    \n",
    "    sorted_groups = []\n",
    "    \n",
    "    for group_name in group_names:\n",
    "        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]\n",
    "\n",
    "        group_class_names = [goose_idx2name[id_] for id_ in group2ids[group_name]]\n",
    "        group_class_colors = [goose_idx2color[id_] for id_ in group2ids[group_name]]\n",
    "        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]\n",
    "\n",
    "        # each tuples has the fields (counts, names, colors)\n",
    "        group_class_tuples = list(zip(group_class_counts, group_class_names, group_class_colors))\n",
    "        group_class_tuples.sort(key=lambda x: x[0], reverse=True) \n",
    "        \n",
    "        sorted_groups.append(group_class_tuples)\n",
    "\n",
    "    # flatten the list of lists\n",
    "    volume_counts = [item[0] for sublist in sorted_groups for item in sublist]\n",
    "    volume_names = [item[1] for sublist in sorted_groups for item in sublist]\n",
    "    volume_colors = [item[2] for sublist in sorted_groups for item in sublist]\n",
    "    \n",
    "    # insert empty bars between each group in a subplot\n",
    "    bars_in_volume = 0\n",
    "    empty_indices = [] # store the empty indices to style the subplot later on\n",
    "    for i in range(len(group_names)):\n",
    "        bars_in_volume += len(group2ids[group_names[i]])\n",
    "        insert_index = bars_in_volume + i\n",
    "        volume_counts.insert(insert_index, 0)\n",
    "        volume_names.insert(insert_index, f\"empty_{i}\")\n",
    "        volume_colors.insert(insert_index, \"white\")\n",
    "        empty_indices.append(insert_index)    \n",
    "    \n",
    "    # create for each group a subplot\n",
    "    ax.bar(volume_names, volume_counts, color=volume_colors, edgecolor = \"black\")\n",
    "    ax.grid(color='#eeeeee', linestyle='-', linewidth=1, zorder=-1.0)\n",
    "    ax.set_axisbelow(True)\n",
    "    \n",
    "    # set the title for each subplot and set the y-axis depending the type of volume group (high or low)\n",
    "    # high volume group\n",
    "    if idx == 0:\n",
    "        ax.set_ylim(0, 5.2e9)\n",
    "        ax.set_title(f\"high volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    # mid volume group\n",
    "    elif idx == 1:\n",
    "        ax.set_ylim(0, 5.2e8)\n",
    "        ax.set_title(f\"mid volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    # low volume group\n",
    "    else:\n",
    "        ax.set_ylim(0, 5.2e7)\n",
    "        ax.set_title(f\"low volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    ax.set_xlim(-1, len(volume_counts)-1)\n",
    "    \n",
    "    # add a group name at the center of each group, use the indices of the empty bars between the groups\n",
    "    # to determine the center for the text.\n",
    "    bars_to_the_left = 0\n",
    "    for i, group_name in enumerate(group_names):\n",
    "        # the first group name starts from the very left of the subplot\n",
    "        if i == 0:\n",
    "            group_center_relative = .5 * ((empty_indices[0] + 1) / len(volume_counts))\n",
    "        else:\n",
    "            group_center_relative = (empty_indices[i-1] / len(volume_counts)) + .6 * (empty_indices[i] - empty_indices[i-1]) / len(volume_counts)\n",
    "            \n",
    "        if group_name not in EXCLUDED_GROUP_NAMES:\n",
    "            ax.text(group_center_relative, 0.975, group_name.capitalize(),\n",
    "                horizontalalignment='center',\n",
    "                verticalalignment='top',\n",
    "                transform=ax.transAxes)\n",
    "    \n",
    "    # draw vertical lines to separate the groups within each subplot\n",
    "    for empty_index in empty_indices[:-1]:\n",
    "        ax.axvline(x=empty_index, ymin=0.0, ymax=1.0, color='gray', ls='--')\n",
    "        \n",
    "    # remove xticks for the empty bars with the empty_0, ... class name\n",
    "    ax.set_xticks(['' if 'empty' in name else name for name in volume_names])\n",
    "    ax.set_xticklabels(['' if 'empty' in name else name for name in volume_names], \n",
    "                       rotation=45, ha='right', rotation_mode='anchor',\n",
    "                       size=12)\n",
    "    \n",
    "    # only display spine partly on the right to communicate the logarithmic difference between each subplot\n",
    "    if idx in [0,1]:\n",
    "        ax.spines['right'].set_visible(False)\n",
    "        ax.axvline(x=bars_in_volume + len(empty_indices), ymin=0.1, ymax=1.0, color='black', ls='-')\n",
    "    \n",
    "    # display the y-label in each subplot\n",
    "    ax.set_ylabel('#pixels in the GOOSE dataset', size=14)\n",
    "    \n",
    "    # set the y ticks for each subplot\n",
    "    if idx == 0:\n",
    "        ax.set_yticks(range(int(5e8), int(53e8), int(5e8)), [5, 10, 15, 20, 25, 30, 35, 40, 45, 50], size=13)\n",
    "        ax.text(-0.15, .95, '10⁸', size=18, transform=ax.transAxes)\n",
    "    elif idx == 1:\n",
    "        ax.set_yticks(range(int(5e7), int(53e7), int(5e7)), [5, 10, 15, 20, 25, 30, 35, 40, 45, 50], size=13)\n",
    "        ax.text(-0.075, .95, '10⁷', size=18, transform=ax.transAxes)\n",
    "    elif idx == 2:\n",
    "        ax.set_yticks(range(int(5e6), int(53e6), int(5e6)), [5, 10, 15, 20, 25, 30, 35, 40, 45, 50], size=13)\n",
    "        ax.text(-0.25, .95, '10⁶', size=18, transform=ax.transAxes)\n",
    "    \n",
    "# adjusts the free space width between each group plot\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "\n",
    "# draw lines between the subplots to communicate the difference in the y scale\n",
    "# (https://matplotlib.org/stable/tutorials/text/annotations.html#using-connectionpatch)\n",
    "connection_high_mid_bottom_line = ConnectionPatch(xyA=(1.0,.0), coordsA=axes[0].transAxes,\n",
    "                      xyB=(.0,.0), coordsB=axes[1].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_high_mid_bottom_top_line = ConnectionPatch(xyA=(1.0,.1), coordsA=axes[0].transAxes,\n",
    "                      xyB=(.0,1.0), coordsB=axes[1].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_mid_low_bottom_line = ConnectionPatch(xyA=(1.0,.0), coordsA=axes[1].transAxes,\n",
    "                      xyB=(.0,.0), coordsB=axes[2].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_mid_low_bottom_top_line = ConnectionPatch(xyA=(1.0,.1), coordsA=axes[1].transAxes,\n",
    "                      xyB=(.0,1.0), coordsB=axes[2].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "\n",
    "fig.add_artist(connection_high_mid_bottom_line)\n",
    "fig.add_artist(connection_high_mid_bottom_top_line)\n",
    "fig.add_artist(connection_mid_low_bottom_line)\n",
    "fig.add_artist(connection_mid_low_bottom_top_line)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9020c200",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/semantic_histogram/GOOSE3D_Semantic_Histogram.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6691eeb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import os.path as osp\n",
    "import glob\n",
    "import pickle\n",
    "import time\n",
    "\n",
    "import imageio\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.io as sio\n",
    "\n",
    "GOOSE_3D_PATH = \"/data/goose3d\"\n",
    "GOOSE_MAPPING_PATH = f\"{os.environ['HOME']}/catkin_ws/src/tas_dev/main/common/goose_launch/scripts/goose_label_mapping.csv\"\n",
    "GOOSE_LABEL_TOTAL = 64\n",
    "GOOSE_N_GROUPS = 12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0d1d23f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# load the GOOSE label mapping\n",
    "\n",
    "goose_idx2name = {}\n",
    "goose_idx2color = {}\n",
    "\n",
    "with open(GOOSE_MAPPING_PATH, \"r\") as goose_map_file:\n",
    "    goose_map_file.readline() # skip header\n",
    "    rows = goose_map_file.readlines()\n",
    "    # Only the first 64 entries include all valid names for the semantic classes.\n",
    "    # The subsequent lines contain invalid names that are mapped to the \n",
    "    # valid class names (e.g. fire_hydrant).\n",
    "    assert(len(rows) >= GOOSE_LABEL_TOTAL)\n",
    "    rows = rows[:GOOSE_LABEL_TOTAL]\n",
    "    for row in rows:\n",
    "        row = row.replace(\"\\n\", \"\")\n",
    "        name, class_id, is_instance, hex_color = row.split(\",\")\n",
    "        \n",
    "        goose_idx2name[int(class_id)] = name\n",
    "        goose_idx2color[int(class_id)] = hex_color"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d0e7567d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7912\n",
      "1338\n",
      "(64, 9250)\n"
     ]
    }
   ],
   "source": [
    "# load all the label data\n",
    "label_file_paths = glob.glob(osp.join(GOOSE_3D_PATH, 'labels') +  '/*/*/*.label')\n",
    "print(len(label_file_paths))\n",
    "\n",
    "# Also include all the point cloud files I've excluded so far,\n",
    "# where some of the rotation segments are missing.\n",
    "extra_file_paths = glob.glob(osp.join(GOOSE_3D_PATH,\n",
    "                                     \"scenes_with_less_than_1550_rotation_segments\",\n",
    "                                     \"*.label\"))\n",
    "print(len(extra_file_paths))\n",
    "\n",
    "label_file_paths.extend(extra_file_paths)\n",
    "\n",
    "per_scene_totals = np.zeros( (GOOSE_LABEL_TOTAL, len(label_file_paths)) )\n",
    "print(per_scene_totals.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b1312a18",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(10, 9250)\n",
      "Completed 0 of 9250\n",
      "Completed 100 of 9250\n",
      "Completed 200 of 9250\n",
      "Completed 300 of 9250\n",
      "Completed 400 of 9250\n",
      "Completed 500 of 9250\n",
      "Completed 600 of 9250\n",
      "Completed 700 of 9250\n",
      "Completed 800 of 9250\n",
      "Completed 900 of 9250\n",
      "Completed 1000 of 9250\n",
      "Completed 1100 of 9250\n",
      "Completed 1200 of 9250\n",
      "Completed 1300 of 9250\n",
      "Completed 1400 of 9250\n",
      "Completed 1500 of 9250\n",
      "Completed 1600 of 9250\n",
      "Completed 1700 of 9250\n",
      "Completed 1800 of 9250\n",
      "Completed 1900 of 9250\n",
      "Completed 2000 of 9250\n",
      "Completed 2100 of 9250\n",
      "Completed 2200 of 9250\n",
      "Completed 2300 of 9250\n",
      "Completed 2400 of 9250\n",
      "Completed 2500 of 9250\n",
      "Completed 2600 of 9250\n",
      "Completed 2700 of 9250\n",
      "Completed 2800 of 9250\n",
      "Completed 2900 of 9250\n",
      "Completed 3000 of 9250\n",
      "Completed 3100 of 9250\n",
      "Completed 3200 of 9250\n",
      "Completed 3300 of 9250\n",
      "Completed 3400 of 9250\n",
      "Completed 3500 of 9250\n",
      "Completed 3600 of 9250\n",
      "Completed 3700 of 9250\n",
      "Completed 3800 of 9250\n",
      "Completed 3900 of 9250\n",
      "Completed 4000 of 9250\n",
      "Completed 4100 of 9250\n",
      "Completed 4200 of 9250\n",
      "Completed 4300 of 9250\n",
      "Completed 4400 of 9250\n",
      "Completed 4500 of 9250\n",
      "Completed 4600 of 9250\n",
      "Completed 4700 of 9250\n",
      "Completed 4800 of 9250\n",
      "Completed 4900 of 9250\n",
      "Completed 5000 of 9250\n",
      "Completed 5100 of 9250\n",
      "Completed 5200 of 9250\n",
      "Completed 5300 of 9250\n",
      "Completed 5400 of 9250\n",
      "Completed 5500 of 9250\n",
      "Completed 5600 of 9250\n",
      "Completed 5700 of 9250\n",
      "Completed 5800 of 9250\n",
      "Completed 5900 of 9250\n",
      "Completed 6000 of 9250\n",
      "Completed 6100 of 9250\n",
      "Completed 6200 of 9250\n",
      "Completed 6300 of 9250\n",
      "Completed 6400 of 9250\n",
      "Completed 6500 of 9250\n",
      "Completed 6600 of 9250\n",
      "Completed 6700 of 9250\n",
      "Completed 6800 of 9250\n",
      "Completed 6900 of 9250\n",
      "Completed 7000 of 9250\n",
      "Completed 7100 of 9250\n",
      "Completed 7200 of 9250\n",
      "Completed 7300 of 9250\n",
      "Completed 7400 of 9250\n",
      "Completed 7500 of 9250\n",
      "Completed 7600 of 9250\n",
      "Completed 7700 of 9250\n",
      "Completed 7800 of 9250\n",
      "Completed 7900 of 9250\n",
      "Completed 8000 of 9250\n",
      "Completed 8100 of 9250\n",
      "Completed 8200 of 9250\n",
      "Completed 8300 of 9250\n",
      "Completed 8400 of 9250\n",
      "Completed 8500 of 9250\n",
      "Completed 8600 of 9250\n",
      "Completed 8700 of 9250\n",
      "Completed 8800 of 9250\n",
      "Completed 8900 of 9250\n",
      "Completed 9000 of 9250\n",
      "Completed 9100 of 9250\n",
      "Completed 9200 of 9250\n"
     ]
    }
   ],
   "source": [
    "# load all data file paths\n",
    "data_file_paths = glob.glob(osp.join(GOOSE_3D_PATH, 'velodyne') +  '/*/*/*.bin')\n",
    "extra_file_paths = glob.glob(osp.join(GOOSE_3D_PATH,\n",
    "                                     \"scenes_with_less_than_1550_rotation_segments\",\n",
    "                                     \"*.bin\"))\n",
    "data_file_paths.extend(extra_file_paths)\n",
    "\n",
    "# x_mean, x_std, y_mean, y_std, z_mean, z_std, range_mean, range_std, reflectance_mean, reflectance_std\n",
    "per_scene_statistics = np.zeros( (10, len(data_file_paths)) )\n",
    "print(per_scene_statistics.shape)\n",
    "\n",
    "for i, data_file in enumerate(data_file_paths):\n",
    "    if i % 100 == 0:\n",
    "        print(f\"Completed {i} of {len(label_file_paths)}\")\n",
    "    scan = np.fromfile(data_file, dtype=np.float32)\n",
    "    scan = scan.reshape((-1, 4))\n",
    "    \n",
    "    x, y, z, reflectance = scan[:, 0], scan[:, 1], scan[:, 2], scan[:, 3]\n",
    "    \n",
    "    # Calculate the requested statistics\n",
    "    x_mean, y_mean, z_mean = np.mean(x), np.mean(y), np.mean(z)\n",
    "    x_std, y_std, z_std = np.std(x), np.std(y), np.std(z)\n",
    "    range_values = np.sqrt(x**2 + y**2 + z**2)\n",
    "    range_mean, range_std = np.mean(range_values), np.std(range_values)\n",
    "    reflectance_mean, reflectance_std = np.mean(reflectance), np.std(reflectance)\n",
    "\n",
    "    # Append the calculated statistics to the respective lists\n",
    "    per_scene_statistics[0,i] = x_mean\n",
    "    per_scene_statistics[1,i] = x_std\n",
    "    per_scene_statistics[2,i] = y_mean\n",
    "    per_scene_statistics[3,i] = y_std\n",
    "    per_scene_statistics[4,i] = z_mean\n",
    "    per_scene_statistics[5,i] = z_std\n",
    "    per_scene_statistics[6,i] = range_mean\n",
    "    per_scene_statistics[7,i] = range_std\n",
    "    per_scene_statistics[8,i] = reflectance_mean\n",
    "    per_scene_statistics[9,i] = reflectance_std"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ae3bfb64",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "('x_mean', -0.3210269721849409)\n",
      "('x_std', 27.128120457107958)\n",
      "('y_mean', 0.5319614485542139)\n",
      "('y_std', 22.23888566602243)\n",
      "('z_mean', -0.19463767476079408)\n",
      "('z_std', 2.08648667722135)\n",
      "('range_mean', 26.593267866547045)\n",
      "('range_std', 24.112592893652014)\n",
      "('reflectance_mean', 19.104819495381534)\n",
      "('reflectance_std', 16.42487014502448)\n"
     ]
    }
   ],
   "source": [
    "statistic_cols = \"x_mean, x_std, y_mean, y_std, z_mean, z_std, range_mean, range_std, reflectance_mean, reflectance_std\".split(\", \")\n",
    "\n",
    "zipped_summary = zip(statistic_cols, np.mean(per_scene_statistics,axis=1))\n",
    "\n",
    "for pair in zipped_summary:\n",
    "    print(pair)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "cc747bb1",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Completed 0 of 9250\n",
      "Completed 100 of 9250\n",
      "Completed 200 of 9250\n",
      "Completed 300 of 9250\n",
      "Completed 400 of 9250\n",
      "Completed 500 of 9250\n",
      "Completed 600 of 9250\n",
      "Completed 700 of 9250\n",
      "Completed 800 of 9250\n",
      "Completed 900 of 9250\n",
      "Completed 1000 of 9250\n",
      "Completed 1100 of 9250\n",
      "Completed 1200 of 9250\n",
      "Completed 1300 of 9250\n",
      "Completed 1400 of 9250\n",
      "Completed 1500 of 9250\n",
      "Completed 1600 of 9250\n",
      "Completed 1700 of 9250\n",
      "Completed 1800 of 9250\n",
      "Completed 1900 of 9250\n",
      "Completed 2000 of 9250\n",
      "Completed 2100 of 9250\n",
      "Completed 2200 of 9250\n",
      "Completed 2300 of 9250\n",
      "Completed 2400 of 9250\n",
      "Completed 2500 of 9250\n",
      "Completed 2600 of 9250\n",
      "Completed 2700 of 9250\n",
      "Completed 2800 of 9250\n",
      "Completed 2900 of 9250\n",
      "Completed 3000 of 9250\n",
      "Completed 3100 of 9250\n",
      "Completed 3200 of 9250\n",
      "Completed 3300 of 9250\n",
      "Completed 3400 of 9250\n",
      "Completed 3500 of 9250\n",
      "Completed 3600 of 9250\n",
      "Completed 3700 of 9250\n",
      "Completed 3800 of 9250\n",
      "Completed 3900 of 9250\n",
      "Completed 4000 of 9250\n",
      "Completed 4100 of 9250\n",
      "Completed 4200 of 9250\n",
      "Completed 4300 of 9250\n",
      "Completed 4400 of 9250\n",
      "Completed 4500 of 9250\n",
      "Completed 4600 of 9250\n",
      "Completed 4700 of 9250\n",
      "Completed 4800 of 9250\n",
      "Completed 4900 of 9250\n",
      "Completed 5000 of 9250\n",
      "Completed 5100 of 9250\n",
      "Completed 5200 of 9250\n",
      "Completed 5300 of 9250\n",
      "Completed 5400 of 9250\n",
      "Completed 5500 of 9250\n",
      "Completed 5600 of 9250\n",
      "Completed 5700 of 9250\n",
      "Completed 5800 of 9250\n",
      "Completed 5900 of 9250\n",
      "Completed 6000 of 9250\n",
      "Completed 6100 of 9250\n",
      "Completed 6200 of 9250\n",
      "Completed 6300 of 9250\n",
      "Completed 6400 of 9250\n",
      "Completed 6500 of 9250\n",
      "Completed 6600 of 9250\n",
      "Completed 6700 of 9250\n",
      "Completed 6800 of 9250\n",
      "Completed 6900 of 9250\n",
      "Completed 7000 of 9250\n",
      "Completed 7100 of 9250\n",
      "Completed 7200 of 9250\n",
      "Completed 7300 of 9250\n",
      "Completed 7400 of 9250\n",
      "Completed 7500 of 9250\n",
      "Completed 7600 of 9250\n",
      "Completed 7700 of 9250\n",
      "Completed 7800 of 9250\n",
      "Completed 7900 of 9250\n",
      "Completed 8000 of 9250\n",
      "Completed 8100 of 9250\n",
      "Completed 8200 of 9250\n",
      "Completed 8300 of 9250\n",
      "Completed 8400 of 9250\n",
      "Completed 8500 of 9250\n",
      "Completed 8600 of 9250\n",
      "Completed 8700 of 9250\n",
      "Completed 8800 of 9250\n",
      "Completed 8900 of 9250\n",
      "Completed 9000 of 9250\n",
      "Completed 9100 of 9250\n",
      "Completed 9200 of 9250\n"
     ]
    }
   ],
   "source": [
    "per_scene_totals \n",
    "\n",
    "for i, label_file in enumerate(label_file_paths):\n",
    "    if i % 100 == 0:\n",
    "        print(f\"Completed {i} of {len(label_file_paths)}\")\n",
    "    # based on the SemanticKITTI format\n",
    "    label = np.fromfile(label_file, dtype=np.uint32)\n",
    "    label = label.reshape((-1))\n",
    "    sem_label = label & 0xFFFF  # semantic label in lower half\n",
    "    unique, counts = np.unique(sem_label, return_counts=True)\n",
    "    for u,c in zip(unique, counts):\n",
    "        per_scene_totals[u,i] = c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "3cc77502",
   "metadata": {},
   "outputs": [],
   "source": [
    "pickle_output_path = osp.join(os.environ[\"HOME\"], \n",
    "                              'git', 'goose-overview', \n",
    "                              'goose3d_per_scene_counts.pkl')\n",
    "\n",
    "with open( pickle_output_path, \"wb\" ) as file:\n",
    "    pickle.dump(per_scene_totals, file, pickle.HIGHEST_PROTOCOL)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4f0f7a55",
   "metadata": {},
   "outputs": [],
   "source": [
    "pickle_output_path = osp.join(os.environ[\"HOME\"], \n",
    "                              'git', 'goose-overview', \n",
    "                              'goose3d_per_scene_counts.pkl')\n",
    "with open( pickle_output_path, \"rb\" ) as file:\n",
    "    per_scene_totals = pickle.load(file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6c6627f8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[  9.,   2.,   0., ...,   1.,   6.,   5.],\n",
       "       [  0.,   0.,   0., ...,   0.,   0.,   0.],\n",
       "       [  0.,   0.,   0., ...,   0., 783.,   0.],\n",
       "       ...,\n",
       "       [  0.,   0.,   0., ...,   0.,   0.,   0.],\n",
       "       [  0.,   0.,   0., ...,   0.,   0.,   0.],\n",
       "       [  0.,   0.,   0., ...,   0.,   0.,   0.]])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "per_scene_totals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e4d44020",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(64,)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([  4330131,      1690,  43174167,   5572922,   8609011,  13576166,\n",
       "         1352052,     30755,   3034090,      2073,    228745,   1201474,\n",
       "        16599438,    318431,    433283,    440980, 590038502, 116205746,\n",
       "           30901,    310127,     62376,   7948410,   1959528,  55132747,\n",
       "        23443351,     87895,    109618,  91714634, 120256930,   5691195,\n",
       "        37731422,  19736982,     81133,     46178,   1617044,    341344,\n",
       "         1088023,    988418, 110241773,   5488927,   1084814,  24377808,\n",
       "         1948625,   1439138,    952559,   2848690,   2666336,   3653348,\n",
       "           36627,     10055, 203479798, 140294007,         0,        98,\n",
       "          178315,    135893,        38,    340332,   2444406,  43883131,\n",
       "            2432,     16719,      1284,      9910], dtype=uint64)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "class_total = np.sum(per_scene_totals, axis=1).astype(np.uint64)\n",
    "print(class_total.shape)\n",
    "class_total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "c31b4da7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0: 0.0025188902692759117\n",
      "1: 9.830937112702343e-07\n",
      "2: 0.02511494205149756\n",
      "3: 0.0032418370246151103\n",
      "4: 0.005007967203761107\n",
      "5: 0.007897422140686847\n",
      "6: 0.0007865052180534573\n",
      "7: 1.7890560408352695e-05\n",
      "8: 0.0017649673363478728\n",
      "9: 1.205889505007808e-06\n",
      "10: 0.00013306376981331937\n",
      "11: 0.0006989121500915346\n",
      "12: 0.00965609651385808\n",
      "13: 0.00018523521513224376\n",
      "14: 0.0002520460310652668\n",
      "15: 0.0002565234702934603\n",
      "16: 0.3432326276470471\n",
      "17: 0.06759830657163679\n",
      "18: 1.797549039761036e-05\n",
      "19: 0.00018040467656515026\n",
      "20: 3.628488362969949e-05\n",
      "21: 0.004623687506270676\n",
      "22: 0.0011398814519869465\n",
      "23: 0.03207139459216146\n",
      "24: 0.013637284579408732\n",
      "25: 5.1129598669880025e-05\n",
      "26: 6.376613398936127e-05\n",
      "27: 0.05335152657801847\n",
      "28: 0.06995492995246437\n",
      "29: 0.0033106378781731366\n",
      "30: 0.02194883058312625\n",
      "31: 0.011481244309854326\n",
      "32: 4.719606040028871e-05\n",
      "33: 2.6862308520140165e-05\n",
      "34: 0.00094065431198063\n",
      "35: 0.0001985639880354005\n",
      "36: 0.0006329163130280321\n",
      "37: 0.0005749748638498831\n",
      "38: 0.06412899038791758\n",
      "39: 0.0031929761037404695\n",
      "40: 0.000631049598401129\n",
      "41: 0.014180869668256336\n",
      "42: 0.0011335390432686155\n",
      "43: 0.000837164211508889\n",
      "44: 0.0005541152440910433\n",
      "45: 0.0016571178842357418\n",
      "46: 0.001551040327652918\n",
      "47: 0.0021251973040720047\n",
      "48: 2.1306374770825368e-05\n",
      "49: 5.8491167259303e-06\n",
      "50: 0.11836669218008142\n",
      "51: 0.08161074320153978\n",
      "52: 0.0\n",
      "53: 5.70078010085698e-08\n",
      "54: 0.0001037280207841135\n",
      "55: 7.905062349446505e-05\n",
      "56: 2.2105065697200534e-08\n",
      "57: 0.00019797529523314875\n",
      "58: 0.001421940926858715\n",
      "59: 0.02552735509878572\n",
      "60: 1.4147242046208342e-06\n",
      "61: 9.725647194513045e-06\n",
      "62: 7.469185356633023e-07\n",
      "63: 5.764768448927824e-06\n"
     ]
    }
   ],
   "source": [
    "ratios = class_total / sum(class_total)\n",
    "for i, r in enumerate(ratios):\n",
    "    print(f\"{i}: {r}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "5e305a44",
   "metadata": {},
   "outputs": [],
   "source": [
    "group2ids = {\n",
    "    \"vegetation\" : [17, 30, 16, 59, 51, 5, 50, 18, 52, 27, 62, 28],\n",
    "    \"terrain\" : [23, 3, 24, 31, 2],\n",
    "    \"sky\" : [53],\n",
    "    \"construction\" : [43, 38, 58, 29, 41, 42, 44, 39, 55],\n",
    "    \"vehicle\" : [13, 15, 12, 36, 57, 49, 20, 35, 37, 34],\n",
    "    \"road\" : [7, 22, 9, 26, 11, 21],\n",
    "    \"object\" : [60, 4, 61, 45, 40, 6],\n",
    "    \"void\" : [8, 56, 0],\n",
    "    \"sign\" : [48, 47, 1, 19, 46, 10, 25],\n",
    "    \"human\" : [14, 32],\n",
    "    \"water\" : [54],\n",
    "    \"animal\" : [33]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "3d10301d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x576 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# we separate the bar plots into high volume groups, mid volume groups and low volume groups \n",
    "# with a different scale on the y axis. Instead of a subplot for each group, we summarize\n",
    "# each volume in a separate subplot (3 subplots in total)\n",
    "N_HIGH_VOLUME_GROUPS = 3\n",
    "N_MID_VOLUME_GROUPS = 5\n",
    "N_LOW_VOLUME_GROUPS = len(group2ids) - N_HIGH_VOLUME_GROUPS - N_MID_VOLUME_GROUPS\n",
    "\n",
    "EXCLUDED_GROUP_NAMES = ['sky', 'water', 'animal']\n",
    "\n",
    "# determine the width of each volume group (in bars)\n",
    "widths = [ sum([len(group) for group in list(group2ids.values())[:N_HIGH_VOLUME_GROUPS]]),\n",
    "           sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS]]),\n",
    "           sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS:]]) ]\n",
    "width_ratios = [w / sum(widths) for w in widths]\n",
    "\n",
    "fig, axes = plt.subplots(nrows=1, ncols=3, \n",
    "                         figsize=(30, 8),\n",
    "                         gridspec_kw={'width_ratios': width_ratios})\n",
    "\n",
    "# plot in the following order: high volume, mid volume and low volume\n",
    "groups_in_each_volume = [\n",
    "    list(group2ids.keys())[:N_HIGH_VOLUME_GROUPS], \n",
    "    list(group2ids.keys())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS],\n",
    "    list(group2ids.keys())[-N_LOW_VOLUME_GROUPS:]\n",
    "]\n",
    "\n",
    "# calculate the percentage of each volume to the total number of pixels in the GOOSE Dataset\n",
    "volume_totals = [0,0,0] # high, mid, low\n",
    "for idx, volume in enumerate(groups_in_each_volume):\n",
    "    for group in volume:\n",
    "        for semant_class_id in group2ids[group]:\n",
    "            volume_totals[idx] += class_total[semant_class_id]\n",
    "            \n",
    "rounded_volume_totals = [round(v / sum(volume_totals),3) for v in volume_totals]\n",
    "\n",
    "\n",
    "for idx, ax in enumerate(axes):\n",
    "    group_names = groups_in_each_volume[idx]\n",
    "    \n",
    "    sorted_groups = []\n",
    "    \n",
    "    for group_name in group_names:\n",
    "        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]\n",
    "\n",
    "        group_class_names = [goose_idx2name[id_] for id_ in group2ids[group_name]]\n",
    "        group_class_colors = [goose_idx2color[id_] for id_ in group2ids[group_name]]\n",
    "        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]\n",
    "\n",
    "        # each tuples has the fields (counts, names, colors)\n",
    "        group_class_tuples = list(zip(group_class_counts, group_class_names, group_class_colors))\n",
    "        group_class_tuples.sort(key=lambda x: x[0], reverse=True) \n",
    "        \n",
    "        sorted_groups.append(group_class_tuples)\n",
    "\n",
    "    # flatten the list of lists\n",
    "    volume_counts = [item[0] for sublist in sorted_groups for item in sublist]\n",
    "    volume_names = [item[1] for sublist in sorted_groups for item in sublist]\n",
    "    volume_colors = [item[2] for sublist in sorted_groups for item in sublist]\n",
    "    \n",
    "    # insert empty bars between each group in a subplot\n",
    "    bars_in_volume = 0\n",
    "    empty_indices = [] # store the empty indices to style the subplot later on\n",
    "    for i in range(len(group_names)):\n",
    "        bars_in_volume += len(group2ids[group_names[i]])\n",
    "        insert_index = bars_in_volume + i\n",
    "        volume_counts.insert(insert_index, 0)\n",
    "        volume_names.insert(insert_index, f\"empty_{i}\")\n",
    "        volume_colors.insert(insert_index, \"white\")\n",
    "        empty_indices.append(insert_index)    \n",
    "    \n",
    "    # create for each group a subplot\n",
    "    ax.bar(volume_names, volume_counts, color=volume_colors, edgecolor = \"black\")\n",
    "    ax.grid(color='#eeeeee', linestyle='-', linewidth=1, zorder=-1.0)\n",
    "    ax.set_axisbelow(True)\n",
    "    \n",
    "    # set the title for each subplot and set the y-axis depending the type of volume group (high or low)\n",
    "    # high volume group\n",
    "    if idx == 0:\n",
    "        ax.set_ylim(0, 12.2e8)\n",
    "        ax.set_title(f\"high volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    # mid volume group\n",
    "    elif idx == 1:\n",
    "        ax.set_ylim(0, 12.2e7)\n",
    "        ax.set_title(f\"mid volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    # low volume group\n",
    "    else:\n",
    "        ax.set_ylim(0, 12.2e6)\n",
    "        ax.set_title(f\"low volume classes - {rounded_volume_totals[idx] * 100}% of all pixels\", size=18)\n",
    "    ax.set_xlim(-1, len(volume_counts)-1)\n",
    "    \n",
    "    # add a group name at the center of each group, use the indices of the empty bars between the groups\n",
    "    # to determine the center for the text.\n",
    "    bars_to_the_left = 0\n",
    "    for i, group_name in enumerate(group_names):\n",
    "        # the first group name starts from the very left of the subplot\n",
    "        if i == 0:\n",
    "            group_center_relative = .5 * ((empty_indices[0] + 1) / len(volume_counts))\n",
    "        else:\n",
    "            group_center_relative = (empty_indices[i-1] / len(volume_counts)) + .6 * (empty_indices[i] - empty_indices[i-1]) / len(volume_counts)\n",
    "            \n",
    "        if group_name not in EXCLUDED_GROUP_NAMES:\n",
    "            ax.text(group_center_relative, 0.975, group_name.capitalize(),\n",
    "                horizontalalignment='center',\n",
    "                verticalalignment='top',\n",
    "                transform=ax.transAxes)\n",
    "    \n",
    "    # draw vertical lines to separate the groups within each subplot\n",
    "    for empty_index in empty_indices[:-1]:\n",
    "        ax.axvline(x=empty_index, ymin=0.0, ymax=1.0, color='gray', ls='--')\n",
    "        \n",
    "    # remove xticks for the empty bars with the empty_0, ... class name\n",
    "    ax.set_xticks(['' if 'empty' in name else name for name in volume_names])\n",
    "    ax.set_xticklabels(['' if 'empty' in name else name for name in volume_names], \n",
    "                       rotation=45, ha='right', rotation_mode='anchor',\n",
    "                       size=12)\n",
    "    \n",
    "    # only display spine partly on the right to communicate the logarithmic difference between each subplot\n",
    "    if idx in [0,1]:\n",
    "        ax.spines['right'].set_visible(False)\n",
    "        ax.axvline(x=bars_in_volume + len(empty_indices), ymin=0.1, ymax=1.0, color='black', ls='-')\n",
    "    \n",
    "    # display the y-label in each subplot\n",
    "    ax.set_ylabel('#pixels in the GOOSE dataset', size=14)\n",
    "    \n",
    "    # set the y ticks for each subplot\n",
    "    if idx == 0:\n",
    "        ax.set_yticks(range(int(10e7), int(105e7), int(10e7)), [10, 20, 40, 50, 60, 70, 80, 90 , 100, 110], size=13)\n",
    "        ax.text(-0.15, .95, '10⁷', size=18, transform=ax.transAxes)\n",
    "    elif idx == 1:\n",
    "        ax.set_yticks(range(int(10e6), int(105e6), int(10e6)), [10, 20, 40, 50, 60, 70, 80, 90 , 100, 110], size=13)\n",
    "        ax.text(-0.075, .95, '10⁶', size=18, transform=ax.transAxes)\n",
    "    elif idx == 2:\n",
    "        ax.set_yticks(range(int(10e5), int(105e5), int(10e5)), [10, 20, 40, 50, 60, 70, 80, 90 , 100, 110], size=13)\n",
    "        ax.text(-0.25, .95, '10⁵', size=18, transform=ax.transAxes)\n",
    "    \n",
    "# adjusts the free space width between each group plot\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "\n",
    "# draw lines between the subplots to communicate the difference in the y scale\n",
    "# (https://matplotlib.org/stable/tutorials/text/annotations.html#using-connectionpatch)\n",
    "connection_high_mid_bottom_line = ConnectionPatch(xyA=(1.0,.0), coordsA=axes[0].transAxes,\n",
    "                      xyB=(.0,.0), coordsB=axes[1].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_high_mid_bottom_top_line = ConnectionPatch(xyA=(1.0,.1), coordsA=axes[0].transAxes,\n",
    "                      xyB=(.0,1.0), coordsB=axes[1].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_mid_low_bottom_line = ConnectionPatch(xyA=(1.0,.0), coordsA=axes[1].transAxes,\n",
    "                      xyB=(.0,.0), coordsB=axes[2].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "connection_mid_low_bottom_top_line = ConnectionPatch(xyA=(1.0,.1), coordsA=axes[1].transAxes,\n",
    "                      xyB=(.0,1.0), coordsB=axes[2].transAxes, ls='--', linewidth=1, color=\"gray\")\n",
    "\n",
    "fig.add_artist(connection_high_mid_bottom_line)\n",
    "fig.add_artist(connection_high_mid_bottom_top_line)\n",
    "fig.add_artist(connection_mid_low_bottom_line)\n",
    "fig.add_artist(connection_mid_low_bottom_top_line)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "71b2622c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_items([(0, 'undefined'), (1, 'traffic_cone'), (2, 'snow'), (3, 'cobble'), (4, 'obstacle'), (5, 'leaves'), (6, 'street_light'), (7, 'bikeway'), (8, 'ego_vehicle'), (9, 'pedestrian_crossing'), (10, 'road_block'), (11, 'road_marking'), (12, 'car'), (13, 'bicycle'), (14, 'person'), (15, 'bus'), (16, 'forest'), (17, 'bush'), (18, 'moss'), (19, 'traffic_light'), (20, 'motorcycle'), (21, 'sidewalk'), (22, 'curb'), (23, 'asphalt'), (24, 'gravel'), (25, 'boom_barrier'), (26, 'rail_track'), (27, 'tree_crown'), (28, 'tree_trunk'), (29, 'debris'), (30, 'crops'), (31, 'soil'), (32, 'rider'), (33, 'animal'), (34, 'truck'), (35, 'on_rails'), (36, 'caravan'), (37, 'trailer'), (38, 'building'), (39, 'wall'), (40, 'rock'), (41, 'fence'), (42, 'guard_rail'), (43, 'bridge'), (44, 'tunnel'), (45, 'pole'), (46, 'traffic_sign'), (47, 'misc_sign'), (48, 'barrier_tape'), (49, 'kick_scooter'), (50, 'low_grass'), (51, 'high_grass'), (52, 'scenery_vegetation'), (53, 'sky'), (54, 'water'), (55, 'wire'), (56, 'outlier'), (57, 'heavy_machinery'), (58, 'container'), (59, 'hedge'), (60, 'barrel'), (61, 'pipe'), (62, 'tree_root'), (63, 'military_vehicle')])"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "goose_idx2name.items()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/semantic_histogram/goose2d_semantic_histogram.py <==
import os
import os.path as osp
import glob
import pickle
import time

import imageio
import matplotlib
from matplotlib.patches import ConnectionPatch
import matplotlib.pyplot as plt
import numpy as np
import scipy.io as sio

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

GOOSE_MAPPING_PATH = "goose_label_mapping.csv"
GOOSE_LABEL_TOTAL = 64
GOOSE_N_GROUPS = 12

group2ids = {
    "vegetation" : [17, 30, 16, 59, 51, 5, 50, 18, 52, 27, 62, 28],
    "terrain" : [23, 3, 24, 31, 2],
    "sky" : [53],
    "construction" : [43, 38, 58, 29, 41, 42, 44, 39, 55],
    "vehicle" : [13, 15, 12, 36, 57, 49, 20, 35, 37, 34],
    "road" : [7, 22, 9, 26, 11, 21],
    "object" : [60, 4, 61, 45, 40, 6],
    "void" : [8, 56, 0],
    "sign" : [48, 47, 1, 19, 46, 10, 25],
    "human" : [14, 32],
    "water" : [54],
    "animal" : [33]
}

# load the GOOSE label mapping
goose_idx2name = {}
goose_idx2color = {}

with open(GOOSE_MAPPING_PATH, "r") as goose_map_file:
    goose_map_file.readline()  # skip header
    rows = goose_map_file.readlines()
    # Only the first 64 entries include all valid names for the semantic classes.
    # The subsequent lines contain invalid names that are mapped to the
    # valid class names (e.g. fire_hydrant).
    assert (len(rows) >= GOOSE_LABEL_TOTAL)
    rows = rows[:GOOSE_LABEL_TOTAL]
    for row in rows:
        row = row.replace("\n", "")
        name, class_id, is_instance, hex_color = row.split(",")
        # add a "\" to names with an underscore
        if '_' in name:
            name = name.replace("_"," ")
        goose_idx2name[int(class_id)] = name
        goose_idx2color[int(class_id)] = hex_color

with open("goose2d_semantic_histogram.pickle", "rb") as pickle_file:
    class_total = pickle.load(pickle_file)

# we separate the bar plots into high volume groups, mid volume groups and low volume groups
# with a different scale on the y axis. Instead of a subplot for each group, we summarize
# each volume in a separate subplot (3 subplots in total)
N_HIGH_VOLUME_GROUPS = 3
N_MID_VOLUME_GROUPS = 5
N_LOW_VOLUME_GROUPS = len(group2ids) - N_HIGH_VOLUME_GROUPS - N_MID_VOLUME_GROUPS

EXCLUDED_GROUP_NAMES = ['sky', 'water', 'animal']

# determine the width of each volume group (in bars)
widths = [sum([len(group) for group in list(group2ids.values())[:N_HIGH_VOLUME_GROUPS]]),
          sum([len(group) for group in
               list(group2ids.values())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS]]),
          sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS:]])]
width_ratios = [w / sum(widths) for w in widths]

fig, axes = plt.subplots(nrows=1, ncols=3,
                         figsize=(20, 7),
                         gridspec_kw={'width_ratios': width_ratios})

# plot in the following order: high volume, mid volume and low volume
groups_in_each_volume = [
    list(group2ids.keys())[:N_HIGH_VOLUME_GROUPS],
    list(group2ids.keys())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS],
    list(group2ids.keys())[-N_LOW_VOLUME_GROUPS:]
]

# calculate the percentage of each volume to the total number of pixels in the GOOSE Dataset
volume_totals = [0, 0, 0]  # high, mid, low
for idx, volume in enumerate(groups_in_each_volume):
    for group in volume:
        for semant_class_id in group2ids[group]:
            volume_totals[idx] += class_total[semant_class_id]

rounded_volume_totals = [round(v / sum(volume_totals), 3) for v in volume_totals]

for idx, ax in enumerate(axes):
    group_names = groups_in_each_volume[idx]

    sorted_groups = []

    for group_name in group_names:
        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]

        group_class_names = [goose_idx2name[id_] for id_ in group2ids[group_name]]
        group_class_colors = [goose_idx2color[id_] for id_ in group2ids[group_name]]
        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]

        # each tuples has the fields (counts, names, colors)
        group_class_tuples = list(zip(group_class_counts, group_class_names, group_class_colors))
        group_class_tuples.sort(key=lambda x: x[0], reverse=True)

        sorted_groups.append(group_class_tuples)

    # flatten the list of lists
    volume_counts = [item[0] for sublist in sorted_groups for item in sublist]
    volume_names = [item[1] for sublist in sorted_groups for item in sublist]
    volume_colors = [item[2] for sublist in sorted_groups for item in sublist]

    # insert empty bars between each group in a subplot
    bars_in_volume = 0
    empty_indices = []  # store the empty indices to style the subplot later on
    for i in range(len(group_names)):
        bars_in_volume += len(group2ids[group_names[i]])
        insert_index = bars_in_volume + i
        volume_counts.insert(insert_index, 0)
        volume_names.insert(insert_index, f"empty_{i}")
        volume_colors.insert(insert_index, "white")
        empty_indices.append(insert_index)

        # create for each group a subplot
    ax.bar(volume_names, volume_counts, color=volume_colors, edgecolor="black")
    ax.grid(color='#eeeeee', linestyle='-', linewidth=1, zorder=-1.0)
    ax.set_axisbelow(True)

    # set the title for each subplot and set the y-axis depending the type of volume group (high or low)
    # high volume group
    if idx == 0:
        ax.set_ylim(0, 53e8)
        ax.set_title(f"high volume classes \n {rounded_volume_totals[idx] * 100}% of all pixels", size=20, y=1.05, multialignment='center')
    # mid volume group
    elif idx == 1:
        ax.set_ylim(0, 53e7)
        ax.set_title(f"mid volume classes \n {rounded_volume_totals[idx] * 100}% of all pixels", size=20, y=1.05)
    # low volume group
    else:
        ax.set_ylim(0, 53e6)
        ax.set_title(f"low volume classes \n {rounded_volume_totals[idx] * 100}% of all pixels", size=20, y=1.05)
    ax.set_xlim(-1, len(volume_counts) - 1)

    # add a group name at the center of each group, use the indices of the empty bars between the groups
    # to determine the center for the text.
    bars_to_the_left = 0
    for i, group_name in enumerate(group_names):
        # the first group name starts from the very left of the subplot
        if i == 0:
            group_center_relative = .5 * ((empty_indices[0] + 1) / len(volume_counts))
        else:
            group_center_relative = (empty_indices[i - 1] / len(volume_counts)) + .6 * (
                        empty_indices[i] - empty_indices[i - 1]) / len(volume_counts)

        if group_name not in EXCLUDED_GROUP_NAMES:
            ax.text(group_center_relative, 0.975, group_name.capitalize(),
                    horizontalalignment='center',
                    verticalalignment='top', 
                    size=15,
                    transform=ax.transAxes)

    # draw vertical lines to separate the groups within each subplot
    for empty_index in empty_indices[:-1]:
        ax.axvline(x=empty_index, ymin=0.0, ymax=1.0, color='gray', ls='--')

    # remove xticks for the empty bars with the empty_0, ... class name
    ax.set_xticks(['' if 'empty' in name else name for name in volume_names])
    ax.set_xticklabels(['' if 'empty' in name else name for name in volume_names],
                       rotation=45, ha='right', rotation_mode='anchor',
                       size=14)

    # only display spine partly on the right to communicate the logarithmic difference between each subplot
    if idx in [0, 1]:
        ax.spines['right'].set_visible(False)
        ax.axvline(x=bars_in_volume + len(empty_indices), ymin=0.1, ymax=1.0, color='black', ls='-')

    # display the y-label only in left subplot
    if idx == 0:
        ax.set_ylabel('\#pixels in the GOOSE dataset', size=14)

    # set the y ticks for each subplot
    if idx == 0:
        ax.set_yticks(range(int(5e8), int(53e8), int(5e8)), [ "", 1, "", 2, "", 3, "", 4, "", 5])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{9}$', size=18, transform=ax.transAxes)
    elif idx == 1:
        ax.set_yticks(range(int(5e7), int(53e7), int(5e7)), [ "", 1, "", 2, "", 3, "", 4, "", 5])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{8}$', size=18, transform=ax.transAxes)
    elif idx == 2:
        ax.set_yticks(range(int(5e6), int(53e6), int(5e6)), [ "", 1, "", 2, "", 3, "", 4, "", 5])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{7}$', size=18, transform=ax.transAxes)

# adjusts the free space width between each group plot
fig.subplots_adjust(wspace=0.3, bottom=0.2)

# draw lines between the subplots to communicate the difference in the y scale
# (https://matplotlib.org/stable/tutorials/text/annotations.html#using-connectionpatch)
connection_high_mid_bottom_line = ConnectionPatch(xyA=(1.0, .0), coordsA=axes[0].transAxes,
                                                  xyB=(.0, .0), coordsB=axes[1].transAxes, ls='--', linewidth=1,
                                                  color="gray")
connection_high_mid_bottom_top_line = ConnectionPatch(xyA=(1.0, .1), coordsA=axes[0].transAxes,
                                                      xyB=(.0, 1.0), coordsB=axes[1].transAxes, ls='--', linewidth=1,
                                                      color="gray")
connection_mid_low_bottom_line = ConnectionPatch(xyA=(1.0, .0), coordsA=axes[1].transAxes,
                                                 xyB=(.0, .0), coordsB=axes[2].transAxes, ls='--', linewidth=1,
                                                 color="gray")
connection_mid_low_bottom_top_line = ConnectionPatch(xyA=(1.0, .1), coordsA=axes[1].transAxes,
                                                     xyB=(.0, 1.0), coordsB=axes[2].transAxes, ls='--', linewidth=1,
                                                     color="gray")

fig.add_artist(connection_high_mid_bottom_line)
fig.add_artist(connection_high_mid_bottom_top_line)
fig.add_artist(connection_mid_low_bottom_line)
fig.add_artist(connection_mid_low_bottom_top_line)

# fig.set_size_inches(w=7.0, h=4.0)

plt.tight_layout()
plt.savefig('goose2d_semantic_histogram.pgf')
plt.savefig('goose2d_semantic_histogram.pdf')

plt.show()


==> images/semantic_histogram/goose3d_semantic_histogram.py <==
import os
import os.path as osp
import glob
import pickle
import time

import imageio
import matplotlib
from matplotlib.patches import ConnectionPatch
import matplotlib.pyplot as plt
import numpy as np
import scipy.io as sio

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

GOOSE_MAPPING_PATH = "goose_label_mapping.csv"
GOOSE_LABEL_TOTAL = 64
GOOSE_N_GROUPS = 12

group2ids = {
    "vegetation" : [17, 30, 16, 59, 51, 5, 50, 18, 52, 27, 62, 28],
    "terrain" : [23, 3, 24, 31, 2],
    "sky" : [53],
    "construction" : [43, 38, 58, 29, 41, 42, 44, 39, 55],
    "vehicle" : [13, 15, 12, 36, 57, 49, 20, 35, 37, 34],
    "road" : [7, 22, 9, 26, 11, 21],
    "object" : [60, 4, 61, 45, 40, 6],
    "void" : [8, 56, 0],
    "sign" : [48, 47, 1, 19, 46, 10, 25],
    "human" : [14, 32],
    "water" : [54],
    "animal" : [33]
}

# load the GOOSE label mapping
goose_idx2name = {}
goose_idx2color = {}

with open(GOOSE_MAPPING_PATH, "r") as goose_map_file:
    goose_map_file.readline()  # skip header
    rows = goose_map_file.readlines()
    # Only the first 64 entries include all valid names for the semantic classes.
    # The subsequent lines contain invalid names that are mapped to the
    # valid class names (e.g. fire_hydrant).
    assert (len(rows) >= GOOSE_LABEL_TOTAL)
    rows = rows[:GOOSE_LABEL_TOTAL]
    for row in rows:
        row = row.replace("\n", "")
        name, class_id, is_instance, hex_color = row.split(",")
        # add a "\" to names with an underscore
        if '_' in name:
            name = name.replace("_"," ")
        goose_idx2name[int(class_id)] = name
        goose_idx2color[int(class_id)] = hex_color

# numbers taken directly from my jupyter notebook (2023-09-05)
class_total = np.array([  4330131,      1690,  43174167,   5572922,   8609011,  13576166,
         1352052,     30755,   3034090,      2073,    228745,   1201474,
        16599438,    318431,    433283,    440980, 590038502, 116205746,
           30901,    310127,     62376,   7948410,   1959528,  55132747,
        23443351,     87895,    109618,  91714634, 120256930,   5691195,
        37731422,  19736982,     81133,     46178,   1617044,    341344,
         1088023,    988418, 110241773,   5488927,   1084814,  24377808,
         1948625,   1439138,    952559,   2848690,   2666336,   3653348,
           36627,     10055, 203479798, 140294007,         0,        98,
          178315,    135893,        38,    340332,   2444406,  43883131,
            2432,     16719,      1284,      9910], dtype=np.uint64)

# we separate the bar plots into high volume groups, mid volume groups and low volume groups
# with a different scale on the y axis. Instead of a subplot for each group, we summarize
# each volume in a separate subplot (3 subplots in total)
N_HIGH_VOLUME_GROUPS = 3
N_MID_VOLUME_GROUPS = 5
N_LOW_VOLUME_GROUPS = len(group2ids) - N_HIGH_VOLUME_GROUPS - N_MID_VOLUME_GROUPS

EXCLUDED_GROUP_NAMES = ['sky', 'water', 'animal']

# determine the width of each volume group (in bars)
widths = [sum([len(group) for group in list(group2ids.values())[:N_HIGH_VOLUME_GROUPS]]),
          sum([len(group) for group in
               list(group2ids.values())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS]]),
          sum([len(group) for group in list(group2ids.values())[N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS:]])]
width_ratios = [w / sum(widths) for w in widths]

fig, axes = plt.subplots(nrows=1, ncols=3,
                         figsize=(20, 7),
                         gridspec_kw={'width_ratios': width_ratios})

# plot in the following order: high volume, mid volume and low volume
groups_in_each_volume = [
    list(group2ids.keys())[:N_HIGH_VOLUME_GROUPS],
    list(group2ids.keys())[N_HIGH_VOLUME_GROUPS:N_HIGH_VOLUME_GROUPS + N_MID_VOLUME_GROUPS],
    list(group2ids.keys())[-N_LOW_VOLUME_GROUPS:]
]

# calculate the percentage of each volume to the total number of pixels in the GOOSE Dataset
volume_totals = [0, 0, 0]  # high, mid, low
for idx, volume in enumerate(groups_in_each_volume):
    for group in volume:
        for semant_class_id in group2ids[group]:
            volume_totals[idx] += class_total[semant_class_id]

rounded_volume_totals = [round(v / sum(volume_totals), 3) for v in volume_totals]

for idx, ax in enumerate(axes):
    group_names = groups_in_each_volume[idx]

    sorted_groups = []

    for group_name in group_names:
        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]

        group_class_names = [goose_idx2name[id_] for id_ in group2ids[group_name]]
        group_class_colors = [goose_idx2color[id_] for id_ in group2ids[group_name]]
        group_class_counts = [class_total[id_] for id_ in group2ids[group_name]]

        # each tuples has the fields (counts, names, colors)
        group_class_tuples = list(zip(group_class_counts, group_class_names, group_class_colors))
        group_class_tuples.sort(key=lambda x: x[0], reverse=True)

        sorted_groups.append(group_class_tuples)

    # flatten the list of lists
    volume_counts = [item[0] for sublist in sorted_groups for item in sublist]
    volume_names = [item[1] for sublist in sorted_groups for item in sublist]
    volume_colors = [item[2] for sublist in sorted_groups for item in sublist]

    # insert empty bars between each group in a subplot
    bars_in_volume = 0
    empty_indices = []  # store the empty indices to style the subplot later on
    for i in range(len(group_names)):
        bars_in_volume += len(group2ids[group_names[i]])
        insert_index = bars_in_volume + i
        volume_counts.insert(insert_index, 0)
        volume_names.insert(insert_index, f"empty_{i}")
        volume_colors.insert(insert_index, "white")
        empty_indices.append(insert_index)

        # create for each group a subplot
    ax.bar(volume_names, volume_counts, color=volume_colors, edgecolor="black")
    ax.grid(color='#eeeeee', linestyle='-', linewidth=1, zorder=-1.0)
    ax.set_axisbelow(True)

    # set the title for each subplot and set the y-axis depending the type of volume group (high or low)
    # high volume group
    if idx == 0:
        ax.set_ylim(0, 12.2e8)
        ax.set_title(f"high volume classes \n {rounded_volume_totals[idx] * 100}% of all points", size=20, y=1.05, multialignment='center')
    # mid volume group
    elif idx == 1:
        ax.set_ylim(0, 12.2e7)
        ax.set_title(f"mid volume classes \n {rounded_volume_totals[idx] * 100}% of all points", size=20, y=1.05)
    # low volume group
    else:
        ax.set_ylim(0, 12.2e6)
        ax.set_title(f"low volume classes \n {rounded_volume_totals[idx] * 100}% of all points", size=20, y=1.05)
    ax.set_xlim(-1, len(volume_counts) - 1)

    # add a group name at the center of each group, use the indices of the empty bars between the groups
    # to determine the center for the text.
    bars_to_the_left = 0
    for i, group_name in enumerate(group_names):
        # the first group name starts from the very left of the subplot
        if i == 0:
            group_center_relative = .5 * ((empty_indices[0] + 1) / len(volume_counts))
        else:
            group_center_relative = (empty_indices[i - 1] / len(volume_counts)) + .6 * (
                        empty_indices[i] - empty_indices[i - 1]) / len(volume_counts)

        if group_name not in EXCLUDED_GROUP_NAMES:
            ax.text(group_center_relative, 0.975, group_name.capitalize(),
                    horizontalalignment='center',
                    verticalalignment='top',
                    size=15,
                    transform=ax.transAxes)

    # draw vertical lines to separate the groups within each subplot
    for empty_index in empty_indices[:-1]:
        ax.axvline(x=empty_index, ymin=0.0, ymax=1.0, color='gray', ls='--')

    # remove xticks for the empty bars with the empty_0, ... class name
    ax.set_xticks(['' if 'empty' in name else name for name in volume_names])
    ax.set_xticklabels(['' if 'empty' in name else name for name in volume_names],
                       rotation=45, ha='right', rotation_mode='anchor',
                       size=14)

    # only display spine partly on the right to communicate the logarithmic difference between each subplot
    if idx in [0, 1]:
        ax.spines['right'].set_visible(False)
        ax.axvline(x=bars_in_volume + len(empty_indices), ymin=0.1, ymax=1.0, color='black', ls='-')

    # display the y-label only in left subplot
    if idx == 0:
        ax.set_ylabel('\#pixels in the GOOSE dataset', size=14)

    # set the y ticks for each subplot
    if idx == 0:
        ax.set_yticks(range(int(1e8), int(12.2e8), int(1e8)), [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{8}$', size=18, transform=ax.transAxes)
    elif idx == 1:
        ax.set_yticks(range(int(1e7), int(12.2e7), int(1e7)), [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{7}$', size=18, transform=ax.transAxes)
    elif idx == 2:
        ax.set_yticks(range(int(1e6), int(12.2e6), int(1e6)), [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12])
        ax.tick_params(axis='y', labelsize=14)
        ax.text(0.02, 1.02, '$\\times10^{6}$', size=18, transform=ax.transAxes)

# adjusts the free space width between each group plot
fig.subplots_adjust(wspace=0.3, bottom=0.2)

# draw lines between the subplots to communicate the difference in the y scale
# (https://matplotlib.org/stable/tutorials/text/annotations.html#using-connectionpatch)
connection_high_mid_bottom_line = ConnectionPatch(xyA=(1.0, .0), coordsA=axes[0].transAxes,
                                                  xyB=(.0, .0), coordsB=axes[1].transAxes, ls='--', linewidth=1,
                                                  color="gray")
connection_high_mid_bottom_top_line = ConnectionPatch(xyA=(1.0, .1), coordsA=axes[0].transAxes,
                                                      xyB=(.0, 1.0), coordsB=axes[1].transAxes, ls='--', linewidth=1,
                                                      color="gray")
connection_mid_low_bottom_line = ConnectionPatch(xyA=(1.0, .0), coordsA=axes[1].transAxes,
                                                 xyB=(.0, .0), coordsB=axes[2].transAxes, ls='--', linewidth=1,
                                                 color="gray")
connection_mid_low_bottom_top_line = ConnectionPatch(xyA=(1.0, .1), coordsA=axes[1].transAxes,
                                                     xyB=(.0, 1.0), coordsB=axes[2].transAxes, ls='--', linewidth=1,
                                                     color="gray")

fig.add_artist(connection_high_mid_bottom_line)
fig.add_artist(connection_high_mid_bottom_top_line)
fig.add_artist(connection_mid_low_bottom_line)
fig.add_artist(connection_mid_low_bottom_top_line)

# fig.set_size_inches(w=7.0, h=4.0)

plt.tight_layout()
plt.savefig('goose3d_semantic_histogram.pgf')
plt.savefig('goose3d_semantic_histogram.pdf')


plt.show()

